LExecutor: Learning-Guided Execution

Executing code is essential for various program analysis tasks, e.g., to detect bugs that manifest through exceptions or to obtain execution traces for further dynamic analysis. However, executing an arbitrary piece of code is often difficult in practice, e.g., because of missing variable definitions, missing user inputs, and missing third-party dependencies. This paper presents LExecutor, a learning-guided approach for executing arbitrary code snippets in an underconstrained way. The key idea is to let a neural model predict missing values that otherwise would cause the program to get stuck, and to inject these values into the execution. For example, LExecutor injects likely values for otherwise undefined variables and likely return values of calls to otherwise missing functions. We evaluate the approach on Python code from popular open-source projects and on code snippets extracted from Stack Overflow. The neural model predicts realistic values with an accuracy between 79.5% and 98.2%, allowing LExecutor to closely mimic real executions. As a result, the approach successfully executes significantly more code than any available technique, such as simply executing the code as-is. For example, executing the open-source code snippets as-is covers only 4.1% of all lines, because the code crashes early on, whereas LExecutor achieves a coverage of 51.6%.

==> code/example.py <==
    if (not has_min_size(all_data)):
        raise RuntimeError("not enough data")

    train_len = round(0.8 * len(all_data))

    logger.info(f"Extracting training data with {config_str}")

    train_data = all_data[0:train_len]

    # ...



==> code/example_bug.py <==
if (not has_min_size(all_data)):
    raise RuntimeError("not enough data")

train_len = 0.8 * len(all_data)

logger.info(f"Extracting training data with config {config_str}")

# bug: train_len is a float, which raises a TypeError
train_data = all_data[0:train_len](@\label{line:bug}@)

==> code/taint_example.py <==
user_name = request.get_parameter("user")
auth_token = request.get_parameter("token")

if user_name is not None and user_name != "":
    if is_valid_user(user_name, auth_token):
        cmd = f"echo {user_name} >> users.log"
        # vulnerability: user_name is not sanitized
        execute_command(cmd)(@\label{line:exec}@)
